Production cross sections of cosmic antiprotons in the light of new data from the NA61 and LHCb experiments

The cosmic-ray flux of antiprotons is measured with high precision by the space-borne particle spectrometers AMS-02.Its interpretation requires a correct description of the dominant production process for antiprotons in our Galaxy, namely, the interaction of cosmic-ray proton and helium with the interstellar medium. In the light of new cross section measurements by the NA61 experiment of $p + p \rightarrow \bar{p} + X$ and the first ever measurement of $p + \mathrm{He} \rightarrow \bar{p} + X$ by the LHCb experiment, we update the parametrization of proton-proton and proton-nucleon cross sections.We find that the LHCb $p$He data constrain a shape for the cross section at high energies and show for the first time how well the rescaling from the $pp$ channel applies to a helium target. By using $pp$, $p$He and $p$C data we estimate the uncertainty on the Lorentz invariant cross section for $p + \mathrm{He} \rightarrow \bar{p} + X$. We use these new cross sections to compute the source term for all the production channels, considering also nuclei heavier than He both in cosmic rays and the interstellar medium. The uncertainties on the total source term are at the level of $\pm20$% and slightly increase below antiproton energies of 5 GeV. This uncertainty is dominated by the $p+p \rightarrow \bar{p} + X$ cross section, which translates into all channels since we derive them using the $pp$ cross sections. The cross sections to calculate the source spectra from all relevant cosmic-ray isotopes are provided in the Supplemental Material. We finally quantify the necessity of new data on antiproton production cross sections, and pin down the kinematic parameter space which should be covered by future data.

==> anc/XS_tables.txt <==
#
#        **************************
#        * Supplementary material *
#        **************************
#
#        * -------------------------------------------------------------------- *
#        * Production cross sections of cosmic antiprotons                      *
#        *            in the light of new data from NA49 and NA61 measurements  *
#        * -------------------------------------------------------------------- *
#
#          Michael Korsmeier, Fiorenza Donato, and Mattia Di Mauro
#         *-------------------------------------------------------*
#
#                    Published in: Phy.Rev.D 97.103019
#                    arXiv:        1802.03030  [astro-ph.HE]
#
#
#          IF YOU USE THIS TABLE, PLEASE CITE THE PAPER.
#
#
#
#################################################################################################
#                                                                                               #
#       You can download the full tables here:                                                  #
#       https://journals.aps.org/prd/supplemental/10.1103/PhysRevD.97.103019                    #
#       or you can send a mail to                                                               #
#       korsmeier@physik.rwth-aachen.de  (to get example python scripts)                        #
#                                                                                               #
#################################################################################################

